Low-rank matrix recovery with non-quadratic loss: projected gradient method and regularity projection oracle

Existing results for low-rank matrix recovery largely focus on quadratic loss, which enjoys favorable properties such as restricted strong convexity/smoothness (RSC/RSM) and well conditioning over all low rank matrices. However, many interesting problems involve more general, non-quadratic losses, which do not satisfy such properties. For these problems, standard nonconvex approaches such as rank-constrained projected gradient descent (a.k.a. iterative hard thresholding) and Burer-Monteiro factorization could have poor empirical performance, and there is no satisfactory theory guaranteeing global and fast convergence for these algorithms. In this paper, we show that a critical component in provable low-rank recovery with non-quadratic loss is a regularity projection oracle. This oracle restricts iterates to low-rank matrices within an appropriate bounded set, over which the loss function is well behaved and satisfies a set of approximate RSC/RSM conditions. Accordingly, we analyze an (averaged) projected gradient method equipped with such an oracle, and prove that it converges globally and linearly. Our results apply to a wide range of non-quadratic low-rank estimation problems including one bit matrix sensing/completion, individualized rank aggregation, and more broadly generalized linear models with rank constraints.

==> figure/plot_figure.m <==
A = dataNormProjected;
B = dataProjected;


figure(1)
subplot(121)
semilogy(A(:,:,1),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('With Regularity Projection','FontSize',40)
subplot(122)
semilogy(B(:,:,1),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('Without Regularity Projection','FontSize',40)


figure(2)
subplot(121)
semilogy(A(:,:,2),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('With Regularity Projection','FontSize',40)
subplot(122)
semilogy(B(:,:,2),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('Without Regularity Projection','FontSize',40)


figure(3)
subplot(121)
semilogy(A(:,:,3),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 0.5','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('With Regularity Projection','FontSize',40)
subplot(122)
semilogy(B(:,:,3),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 0.5','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('Without Regularity Projection','FontSize',40)


figure(4)
subplot(121)
semilogy(A(:,:,4),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 0.5','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('With Regularity Projection','FontSize',40)
subplot(122)
semilogy(B(:,:,4),'LineWidth',3);xlabel('Iteration','FontSize',40)
legend({'\gamma = 0','\gamma = 0.5','\gamma = 1','\gamma = 2','\gamma = 4'},'FontSize',40)
title('Without Regularity Projection','FontSize',40)


